Multilingual NMT with a language-independent attention bridge

In this paper, we propose a multilingual encoder-decoder architecture capable of obtaining multilingual sentence representations by means of incorporating an intermediate {\em attention bridge} that is shared across all languages. That is, we train the model with language-specific encoders and decoders that are connected via self-attention with a shared layer that we call attention bridge. This layer exploits the semantics from each language for performing translation and develops into a language-independent meaning representation that can efficiently be used for transfer learning. We present a new framework for the efficient development of multilingual NMT using this model and scheduled training. We have tested the approach in a systematic way with a multi-parallel data set. We show that the model achieves substantial improvements over strong bilingual models and that it also works well for zero-shot translation, which demonstrates its ability of abstraction and transfer learning.

==> Images/plotting_BLEU.py <==
import numpy as np
from matplotlib import pyplot as plt
import pandas as pd
import matplotlib.patches as mpatches
tags=np.array([r'En$\rightarrow$De',
               r'De$\rightarrow$En',
               r'En$\rightarrow$Cs', r'Cs$\rightarrow$En', r'En$\rightarrow$Fr', r'Fr$\rightarrow$En',
               r'De$\rightarrow$Fr', r'Fr$\rightarrow$De', r'De$\rightarrow$Cs', r'Cs$\rightarrow$De',
               r'Cs$\rightarrow$Fr', r'Fr$\rightarrow$Cs'])

mean = np.array([34.848, 37.812, 27.676, 35.97, 53.522, 47.742, 38.27, 32.586, 24.9, 29.386, 29.386, 26.138])

zero_shot = np.array([24.81, 29.45, 20.15, 28.86, 31.18, 33.48, 29.2, 25.21, 14.43, 18.98, 28.34, 21.05])

stdev = np.array([1.076836, 0.65804, 1.01115, 0.566498, 2.103268, 1.006884, 1.368079, 0.507803, 0.786206, 0.861942, 0.861942, 0.114088])

fig = plt.figure()
fig.suptitle('Average and zero-shot BLEU scores')
stdev_line = plt.errorbar(tags,mean,stdev, linestyle = 'None', marker='_', color='maroon', label = 'st.dev')


plt.bar(tags, mean, color='lightcoral')
plt.bar(tags, zero_shot, color='lightseagreen' )
plt.xticks(rotation=45, horizontalalignment='right')
mean_patch = mpatches.Patch(color='lightcoral', label='mean value')
zeroshot_patch = mpatches.Patch(color='lightseagreen', label='zero shot')
plt.legend(handles = [mean_patch, zeroshot_patch, stdev_line])


plt.xlabel(r'Source$\rightarrow$Target')
plt.ylabel('BLEU')
plt.rc('axes',axisbelow=True)
plt.grid(True)
plt.grid(True, which='minor', axis='both', linestyle = '--')
# ax.yaxis.set_major_locator(plt.MultipleLocator(1.0))
plt.show()

